Training Large Scale Polynomial CNNs for E2E Inference over Homomorphic Encryption

Training large-scale CNNs that during inference can be run under Homomorphic Encryption (HE) is challenging due to the need to use only polynomial operations. This limits HE-based solutions adoption. We address this challenge and pioneer in providing a novel training method for large polynomial CNNs such as ResNet-152 and ConvNeXt models, and achieve promising accuracy on encrypted samples on large-scale dataset such as ImageNet. Additionally, we provide optimization insights regarding activation functions and skip-connection latency impacts, enhancing HE-based evaluation efficiency. Finally, to demonstrate the robustness of our method, we provide a polynomial adaptation of the CLIP model for secure zero-shot prediction, unlocking unprecedented capabilities at the intersection of HE and transfer learning.

==> figures/backbone/backbone-graphs.py <==
# importing libraries
import matplotlib.pyplot as plt
import numpy as np
import math
import torch


def gen_poly(min_range=-7, max_range=7, degree=4 , f = torch.nn.GELU()):
    print("create poly on: [", min_range,max_range,"]", ",degree=", degree)
    x_s = np.linspace(min_range, max_range, 50000)
    y_s = f(torch.from_numpy(x_s)).numpy()
    z = np.polyfit(x_s, y_s, degree)[::-1]
    # def poly(x):
    #     s = 0
    #     for i in range(degree+1):
    #         s += z[i]*x.pow(i)
    #     return s
    coeffs = torch.from_numpy(z.copy())
    out = lambda x : sum([coeffs[i]*(x**i) for i in range(0, degree+1)])
    return out


def poly_points(activation,range_val, num=10000, degree=4):
    poly_func = gen_poly(min_range=-1*range_val, max_range=range_val, degree=degree , f = activation)
    x_s = np.linspace(-1*range_val, range_val, num)
    y_s = [poly_func(x_s[i]) for i in range(len(x_s))]
    return x_s,y_s


# Get the angles from 0 to 2 pie (360 degree) in narray object
X = np.arange(0, math.pi * 2, 0.05)
relu_color = 'r'
gelu_color = 'b'

# Initialise the subplot function using number of rows and columns
# figure, axis = plt.subplots(2, 2)
font_size = 15

plt.rcParams.update({'font.size': font_size})


plt.figure()

########################################################################
################### Figure 1 (Test accuracy VS Epoch)###################
########################################################################
# For Sine Function
fig1_x = [0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29,30,31,32,33,34,35,36,37,38,39,40,41,42,43,44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60,61,62,63,64,65,66,67,68,69,70,71,72,73,74,75,76,77,78,79,80,81,82,83,84,85,86,87,88]
# ConvNext Relu
fig1_y1 = [82.7874984741211,91.125,94.375,95.0250015258789,95.48750305175781,96.1500015258789,96.07499694824219,96.13749694824219,96.26249694824219,96.4000015258789,93.94999694824219,94.625,94.63749694824219,94.3125,95.05000305175781,94.69999694824219,93.9124984741211,95.6500015258789,95.19999694824219,95.0999984741211,94.4749984741211,94.36250305175781,93.6500015258789,95.98750305175781,94.69999694824219,95.9124984741211,94.4375,95.4124984741211,95.375,95.3499984741211,95.2874984741211,95.38749694824219,95.05000305175781,94.125,94.6500015258789,95.3125,95.48750305175781,95.38749694824219,94.30000305175781,95.9124984741211,95.2249984741211,94.3375015258789,95.8499984741211,94.5250015258789,94.7249984741211,95.0250015258789,94.9749984741211,94.8125,95.51249694824219,96.5374984741211,10.287500381469727,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863]
# ConvNext Gelu
fig1_y2 = [87.48750305175781,93.9749984741211,94.19999694824219,95.88749694824219,96.75,96.80000305175781,96.4124984741211,96.82499694824219,96.9000015258789,97.1500015258789,94.5250015258789,94.625,95.61250305175781,94.875,94.98750305175781,95.32499694824219,95.5,95.4124984741211,95.11250305175781,95.625,94.13749694824219,94.07499694824219,95.125,94.9625015258789,94.82499694824219,94.7750015258789,95.1624984741211,96,94.19999694824219,94.69999694824219,95.07499694824219,94.1500015258789,94.4749984741211,95.13749694824219,91.92500305175781,95.1500015258789,95.17500305175781,94.1875,93.76249694824219,94.2750015258789,94.7874984741211,92.86250305175781,94.7125015258789,93.7750015258789,94.44999694824219,90.7750015258789,94,92.23750305175781,89.6875,96.30000305175781,96.7750015258789,96.6875,96.8125,96.9000015258789,97.0250015258789,96.9375,97.07499694824219,96.9749984741211,97.0625,97.0250015258789,96.9625015258789,97.0625,97.01249694824219,97.05000305175781,97.0250015258789,96.9000015258789,97.0625,97.0250015258789,96.9625015258789,96.88749694824219,96.9000015258789,97.0374984741211,97.1500015258789,97.01249694824219,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863,10.300000190734863]
num_of_epochs= 60
plt.plot(fig1_x[:num_of_epochs], fig1_y1[:num_of_epochs], relu_color ,label="ConvNeXt-ReLU")
plt.plot(fig1_x[:num_of_epochs], fig1_y2[:num_of_epochs], gelu_color, label="ConvNeXt-GELU")
# plt.set_title("Test Accuracy / Epoch")
plt.xlabel('Epoch')
plt.ylabel('Test Accuracy')
plt.legend(prop={'size': font_size})#loc="upper left")

plt.tight_layout()
plt.savefig("convneXt_test_acc_epch.png", dpi=1200)
plt.show()

#
# #################################################################
# ################### Figure 2 (Ranges VS Epoch)###################
# #################################################################
# # For Cosine Function
relu_max = [98.3125,128.5,122.875,140.5,142.75,139.5,126.75,123.9375,122.125,119.5,40.625,29.46875,29.75,28.296875,25.1875,24.875,20.546875,21.734375,19.484375,15.65625,16.875,16.828125,14.75,17.421875,13.2890625,14.1015625,12.96875,12.3125,12.9453125,12.6796875,11.2890625,11.078125,11.828125,10.2421875,10.25,9.4921875,11.28125,9.1953125,10.8984375,8.84375,9.046875,8.953125,8.7265625,8.7265625,7.35546875,7.6484375,7.578125,7.16796875,6.95703125,6.75390625,173.5,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
relu_min = [-171.625,-121,-121.0625,-149.25,-114.375,-127.3125,-118.25,-105.125,-111.125,-118.625,-35.21875,-30.625,-27.90625,-26.1875,-23.671875,-22.6875,-21.953125,-20.03125,-20.171875,-17.453125,-16.546875,-15.8671875,-15.3046875,-14.375,-13.9453125,-13.53125,-12.703125,-12.6875,-12.28125,-11.8046875,-11.203125,-10.8828125,-10.640625,-10.203125,-11.7734375,-9.6640625,-9.7109375,-9.2265625,-9.375,-8.3046875,-8.40625,-8.3125,-7.6328125,-8.1328125,-7.23046875,-8.5390625,-6.890625,-6.6953125,-6.80078125,-6.4296875,-177.625,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
gelu_max = [119.5,124.9375,118.0625,145.75,132.5,112.4375,111.9375,116.375,117.1875,117.1875,35,30.421875,27.21875,24.921875,24.890625,24.359375,21.359375,19.234375,20.015625,18.765625,17.1875,15.6640625,15.765625,14.515625,14.28125,13.1015625,13.0625,12.890625,12.734375,11.125,11.3203125,12.3671875,11.796875,9.5390625,9.625,9.8359375,9.5546875,8.0625,10.203125,8.875,8.8125,8.0625,8.1328125,7.234375,7.99609375,7.8984375,6.95703125,6.71875,7.84375,6.828125,7.89453125,6.97265625,6.234375,6.01171875,5.87109375,5.828125,5.58203125,5.52734375,5.48828125,5.359375,5.3515625,5.28515625,5.296875,5.234375,5.18359375,5.1796875,5.1953125,5.14453125,5.15625,5.15625,5.07421875,5.0390625,5.0234375,5.0078125,2.779296875,2.560546875,3.533203125,3.0078125,2.49609375,2.498046875,2.47265625,2.474609375,2.490234375,2.4765625,2.890625,2.44921875,2.4140625]
gelu_min = [-118.375,-114.5625,-97.4375,-103.5,-104.125,-122.875,-125.25,-128.75,-116.4375,-123.5625,-37.71875,-33.1875,-28.75,-27.203125,-24.078125,-23.078125,-21.25,-19.515625,-18.453125,-17.65625,-16.75,-16.1875,-15.5546875,-14.6953125,-14.03125,-13.5,-13.2890625,-12.546875,-12.3515625,-11.65625,-11.34375,-10.9921875,-10.5703125,-10.2734375,-11.453125,-9.5078125,-9.21875,-9.125,-9.34375,-8.453125,-8.25,-7.9765625,-8.640625,-8.296875,-7.40234375,-7.16796875,-7.203125,-6.8046875,-6.58984375,-6.50390625,-7.91015625,-6.65625,-6.5,-6.3828125,-6.31640625,-6.359375,-6.30078125,-6.3125,-6.2734375,-6.203125,-6.07421875,-6.0234375,-6.14453125,-5.90625,-5.8359375,-5.9140625,-5.84765625,-5.76171875,-5.7421875,-5.71484375,-5.66796875,-5.77734375,-5.72265625,-5.61328125,-3.41015625,-3.19140625,-4.03125,-3.67578125,-3.001953125,-3.033203125,-3.09765625,-2.98046875,-3.021484375,-2.974609375,-3.185546875,-3.017578125,-2.912109375]
## Handle NANs:
nans_epoch = 51
for i in range(nans_epoch,len(relu_max)):
    relu_max[i] = relu_max[i-1]
    relu_min[i] = relu_min[i - 1]

plt.figure()
plt.plot(fig1_x[:num_of_epochs], relu_max[:num_of_epochs] , relu_color, label="ReLU-Max", linestyle="dashed") #relu min
plt.plot(fig1_x[:num_of_epochs], gelu_max[:num_of_epochs] , gelu_color, label="GELU-Max", linestyle="dashed") #relu max
plt.plot(fig1_x[:num_of_epochs], relu_min[:num_of_epochs] , relu_color, label="ReLU-Min")#, linestyle="dotted") #relu min
plt.plot(fig1_x[:num_of_epochs], gelu_min[:num_of_epochs] , gelu_color, label="GELU-Min")#, linestyle="dotted") #relu max
# plt.plot(fig1_x, Y2) #gelu min
# plt.plot(fig1_x, Y2) #gelu min
# axis[0, 1].set_title("Min and Max Ranges / Epoch")
plt.xlabel('Epoch')
plt.ylabel('Range')
plt.legend(loc="upper center", prop={'size': font_size})


plt.tight_layout()
plt.savefig("min_max_ranges_epoch.png", dpi=1200)
plt.show()
#
# #################################################################
# ################### Figure 3 (Polynomial Aproximation)###########
# #################################################################

plt.figure()
range_val = 3
num_points = 1000
degree = 4
x = np.linspace(-1*range_val,range_val,num_points)
y_relu = x * (x>0)
approx_relu_xs, approx_relu_ys = poly_points(torch.nn.ReLU(),range_val, num=num_points ,degree=degree)
approx_gelu_xs, approx_gelu_ys = poly_points(torch.nn.GELU(),range_val, num=num_points ,degree=degree)
linewidth=0.5
gelu_function = torch.nn.GELU()
g_relu = gelu_function(torch.from_numpy(x)).numpy()
plt.plot(x, y_relu, relu_color, label="ReLU",  linewidth=linewidth)# ,linestyle="dotted")
plt.plot(x, g_relu, gelu_color, label="GELU",  linewidth=linewidth)# ,linestyle="dotted")
plt.plot(approx_relu_xs, approx_relu_ys, relu_color, label="Poly-ReLU(d.=4)" ,linestyle="dashed" ,  linewidth=linewidth)
plt.plot(approx_gelu_xs, approx_gelu_ys, gelu_color, label="Poly-GELU(d.=4)" ,linestyle="dashed",  linewidth=linewidth)

plt.xlabel('X')
plt.ylabel('Y')
plt.legend(prop={'size': font_size})

plt.tight_layout()
plt.savefig("approximated_polynomials.png", dpi=1200)
plt.show()

#
# #################################################################
# ################### Figure 4 (Polynomial Aproximation Error)###########
# #################################################################
plt.figure()

x_s = [1,2,4,7,10]
relu2 = [0.0625, 0.125,	0.25, 0.4375, 0.625]
relu4 = [0.0338, 0.0676, 0.1352, 0.2366,0.3381]
relu8 = [0.0173, 0.0346, 0.0693, 0.1214, 0.1734]
gelu2 = [0.0066, 0.0603, 0.2325, 0.4372, 0.6249]
gelu4 = [0.0002, 0.0083, 0.0852, 0.2219, 0.3358]
gelu8 = [2.00E-07, 0.000096, 0.00973, 0.0707, 0.1432]
# axis[1, 1].plot(x_s, relu2, 'r', label='ReLU (d.=2)')
# axis[1, 1].plot(x_s, relu4, 'g', label='ReLU (d.=4)')
# axis[1, 1].plot(x_s, relu8, 'b', label='ReLU (d.=8)')
# axis[1, 1].plot(x_s, gelu2, 'r', label='GELU (d.=2)', linestyle="dashed")
# axis[1, 1].plot(x_s, gelu4, 'g', label='GELU (d.=4)', linestyle="dashed")
# axis[1, 1].plot(x_s, gelu8, 'b', label='GELU (d.=8)', linestyle="dashed")
plt.plot(x_s, relu2, relu_color, label='ReLU (d.=2)')
plt.plot(x_s, relu4, relu_color, label='ReLU (d.=4)', linestyle="dashed")
plt.plot(x_s, relu8, relu_color, label='ReLU (d.=8)', linestyle="dotted")
plt.plot(x_s, gelu2, gelu_color, label='GELU (d.=2)')
plt.plot(x_s, gelu4, gelu_color, label='GELU (d.=4)', linestyle="dashed")
plt.plot(x_s, gelu8, gelu_color, label='GELU (d.=8)', linestyle="dotted")
plt.legend(prop={'size': font_size})

plt.ylabel("Maximum Error on [-X,X]")
plt.xlabel("Approximation in range [-X,X]")

#axis[0, 0].xlim(-1, 1)
#plt.ylim(-5, 3)
# # Combine all the operations and display


plt.tight_layout()
plt.savefig("Polynomial_Aprroximation_Error.png", dpi=1200)
plt.show()


plt.figure()

max_len = 80
x = np.arange(1,max_len)
global_range_test_max = [35.5,29.703125,27.640625,26.453125,24.8125,23.765625,22.453125,21.4375,20.640625,20.40625,19.296875,18.921875,17.859375,17.21875,16.578125,15.8203125,15.2890625,15.0234375,14.1796875,13.984375,13.6875,13.1953125,12.4453125,12.2578125,12.140625,11.1953125,11.0390625,10.6484375,10.6796875,10.2578125,10.1875,9.6796875,9.578125,9.359375,9.1953125,8.8828125,8.578125,8.515625,8.5546875,8.765625,7.8984375,8.4140625,8.53125,8.125,7.546875,7.921875,8.234375,7.82421875,9.328125,7.49609375,7.90625,7.90625,7.74609375,7.5546875,7.390625,7.578125,7.1875,7.5859375,7.94921875,7.953125,7.1171875,6.86328125,6.5625,6.89453125,6.9453125,6.5703125,6.71875,6.73046875,7.046875,6.578125,6.33203125,6.47265625,6.40234375,6.328125,6.60546875,6.3984375,6.22265625,6.5,6.5703125,6.4375,6.41015625,6.421875,6.3828125,6.1640625,6.24609375,6.10546875,6.328125,6.23046875,6.1015625,6.23828125,6.12890625,5.98046875,6.16796875,6.00390625,6.16015625,5.84765625,5.97265625,5.89453125,6.09765625,6.21484375,6.0546875,6.08203125,6.17578125,5.98046875,5.96484375,5.8671875,5.96875,5.94921875,5.6875,5.60546875,5.5859375,5.54296875,5.46875,5.421875,5.4921875,5.5390625,5.5625,5.41015625,5.546875,5.578125,5.7109375,5.62109375,5.5390625,5.4296875,5.76953125,5.96875,5.6328125,5.7421875,5.51953125,5.63671875,5.5234375,5.46875,5.51953125,5.48046875,5.32421875,5.515625,5.4921875,5.38671875,5.33203125,5.203125,5.36328125,5.5078125,5.49609375,5.45703125,5.28125,5.671875,5.48046875,5.35546875,5.1953125,5.03125,5.19140625,5.16796875,5.12109375,5.1640625,5.23046875,5.09765625,5.08203125,5.17578125,5.203125,5.36328125,5.16796875,5.265625,5.27734375,5.1484375,5.1484375,5.1640625,5.1640625,5.17578125,5.19921875,4.765625,4.8046875,5.03125,4.8984375,5.1953125,5.0078125,5.328125,5.1171875,5.12109375,4.890625,4.97265625,5.1171875,5.0703125,5.0078125,5.1328125,5.171875,5.0625,4.8203125,5.19140625,5.03125,4.94140625,5.3125,5.15625,5.09375,5.21875,5.0234375,5.1875,5.08203125,5.3671875,5.40234375,5.25][:max_len]
global_range_test_min = [-36,-29.625,-27.515625,-26.15625,-24.453125,-23.4375,-22.046875,-20.96875,-20.21875,-19.984375,-18.96875,-18.484375,-17.578125,-16.921875,-16.296875,-15.5703125,-15.1015625,-14.8515625,-14.078125,-13.828125,-13.4921875,-12.9921875,-12.3359375,-12.109375,-12.0078125,-11.1015625,-10.9765625,-10.5625,-10.328125,-10.140625,-9.9453125,-9.5703125,-9.390625,-9.203125,-8.953125,-8.8203125,-8.3046875,-8.125,-8.046875,-7.83203125,-7.67578125,-7.51171875,-7.34375,-7.2734375,-7.09765625,-6.9609375,-6.73046875,-6.67578125,-6.43359375,-6.3125,-6.265625,-7.42578125,-7.34765625,-7.14453125,-7.21875,-7.09375,-6.89453125,-6.79296875,-6.7109375,-6.6875,-6.6328125,-6.60546875,-6.48046875,-6.45703125,-6.453125,-6.359375,-6.40625,-6.35546875,-6.1328125,-6.2265625,-6.32421875,-6.31640625,-6.4375,-6.18359375,-6.33203125,-6.3203125,-6.35546875,-6.078125,-6.22265625,-6.20703125,-6.27734375,-6.15234375,-6.09375,-6.15625,-6.109375,-5.98828125,-6.0078125,-6.28515625,-5.85546875,-5.98046875,-6.01953125,-6.10546875,-5.94921875,-5.83984375,-6.109375,-5.8515625,-5.7578125,-5.98046875,-6.06640625,-6.03125,-5.72265625,-5.96875,-6.20703125,-5.9765625,-5.87109375,-5.8984375,-6.02734375,-5.92578125,-5.6875,-5.58203125,-5.54296875,-5.3671875,-5.28515625,-5.65234375,-5.52734375,-5.59375,-5.54296875,-5.484375,-5.52734375,-5.625,-5.62890625,-5.390625,-5.57421875,-5.484375,-5.76171875,-5.90625,-5.609375,-5.50390625,-5.51953125,-5.5,-5.49609375,-5.2421875,-5.1640625,-5.265625,-5.3203125,-5.484375,-5.421875,-5.2734375,-5.29296875,-5.28125,-5.05078125,-5.44140625,-5.61328125,-5.4140625,-5.53515625,-5.57421875,-5.56640625,-5.36328125,-5.30078125,-5.1875,-5.359375,-5.20703125,-5.296875,-5.31640625,-5.10546875,-5.29296875,-5.265625,-5.33984375,-5.39453125,-5.51171875,-5.48828125,-5.35546875,-5.35546875,-5.328125,-5.18359375,-5.30859375,-5.20703125,-5.19140625,-5.11328125,-4.9765625,-4.8984375,-4.9140625,-4.94921875,-5.2265625,-5.22265625,-5.39453125,-5.296875,-5.0703125,-4.890625,-4.984375,-5.16015625,-5.015625,-4.94921875,-5.01171875,-5.1171875,-4.80859375,-4.91015625,-5.32421875,-5.0703125,-5.078125,-5.1328125,-4.90234375,-5.23046875,-5.23828125,-5.20703125,-5.1484375,-5.171875,-5.25,-5.40625,-5.36328125][:max_len]
global_range_train_max = [43.65625,40.25,38.21875,34.90625,35.1875,31.609375,30.828125,28.9375,27.453125,29.125,28.5625,26.25,25.046875,24.4375,22.671875,21.53125,22.328125,22.265625,20.75,18.875,19.125,19.28125,18.21875,17.8125,17.3125,15.703125,16.296875,14.7734375,14.7578125,14.5,14.3984375,13.28125,13.078125,12.796875,12.8125,12.28125,12.1015625,11.25,11.640625,10.8515625,11,10.4296875,10.1796875,10.375,9.9296875,9.75,9.4453125,9.359375,9.09375,8.6015625,8.6953125,8.6953125,8.4140625,8.3984375,8.484375,8.703125,8.03125,8.09375,8.0390625,7.87890625,7.515625,7.96875,7.578125,7.484375,7.5859375,7.67578125,7.375,7.17578125,7.3359375,7.265625,7.015625,6.9140625,7.05078125,7.171875,7.4765625,6.99609375,7.09765625,7.046875,6.91015625,7.015625,7.14453125,7.0703125,7.0078125,6.91015625,7.06640625,7.2265625,7.23828125,7.1484375,7.5390625,6.72265625,7.015625,7.1953125,6.9453125,6.97265625,6.7265625,6.87890625,6.65234375,6.49609375,6.93359375,6.70703125,6.6796875,6.84375,6.34765625,6.609375,6.75,6.5546875,6.703125,6.37109375,6.64453125,6.15625,6.10546875,6.33984375,6.40234375,6.13671875,5.9375,5.9375,6.00390625,6.06640625,6.1796875,6.1953125,6.26953125,6.26171875,6.0234375,6.30078125,6.40625,6.3984375,6.4296875,6.3515625,6.19921875,6.1640625,6.0390625,6.203125,5.8125,6.24609375,6.1953125,5.9609375,6.03125,6.01171875,6.1640625,6.0234375,6.02734375,5.94921875,6.21875,6.12890625,5.9375,6.61328125,6.23046875,5.79296875,5.7265625,6.12890625,6.1875,5.8046875,5.84765625,5.7734375,5.83203125,5.83984375,5.8984375,6.171875,6.1875,6.4140625,6.41796875,6.12109375,5.921875,5.921875,6,6.0078125,5.9296875,5.66796875,5.6171875,5.6875,5.8046875,5.44140625,5.5234375,5.3046875,5.625,5.54296875,5.7421875,5.65234375,5.51171875,5.68359375,5.66796875,5.73828125,5.71875,5.8515625,5.859375,5.52734375,5.3828125,5.67578125,5.609375,5.70703125,5.65625,5.6484375,5.9140625,6.046875,5.7109375,6.15234375,5.609375,5.6875,5.9375,5.71875][:max_len]
global_range_train_min = [-43.4375,-42.59375,-40.78125,-38.59375,-38.625,-33.5625,-32.4375,-30.984375,-30.84375,-29.53125,-28.875,-27.734375,-25.359375,-24.984375,-25.203125,-24.140625,-22.5,-22.796875,-21.546875,-21.84375,-20.453125,-18.984375,-18.578125,-17.75,-18,-16.953125,-15.7265625,-15.8984375,-15.34375,-15.9140625,-13.890625,-14.109375,-14.1640625,-13.1171875,-13.2734375,-12.828125,-12.1875,-11.78125,-11.9921875,-11.8984375,-11.734375,-11.625,-11.2421875,-11.109375,-11.1796875,-10.125,-10.7421875,-10.109375,-9.7265625,-9.90625,-9.2890625,-8.625,-8.390625,-8.4453125,-8.2890625,-8.34375,-8.390625,-8.03125,-7.77734375,-7.953125,-7.6640625,-7.86328125,-7.625,-7.57421875,-7.5546875,-7.16015625,-7.28125,-7.40625,-7.94921875,-7.2890625,-7.28515625,-7.140625,-7.4453125,-7.19140625,-7.16796875,-7.36328125,-7.06640625,-7.3203125,-6.94140625,-7.13671875,-7.0703125,-7.16015625,-7.42578125,-7.40234375,-6.91796875,-7.2578125,-6.890625,-7.05078125,-6.94921875,-6.81640625,-6.890625,-7.06640625,-6.7265625,-6.6796875,-6.8046875,-7.00390625,-6.828125,-6.96875,-7.1484375,-6.8828125,-6.828125,-6.9375,-6.69140625,-6.5703125,-6.71484375,-6.49609375,-6.828125,-6.53125,-6.44140625,-6.21484375,-6.4140625,-6.15234375,-6.17578125,-6.1875,-6.25,-6.34375,-6.6640625,-6.13671875,-6.1953125,-6.484375,-6.6171875,-6.21484375,-6.1875,-6.4765625,-6.30078125,-6.41796875,-6.46484375,-6.21484375,-6.44140625,-6.59375,-6.1171875,-6.27734375,-5.875,-5.94140625,-6.09375,-6.10546875,-6.2421875,-6.30859375,-5.88671875,-6.0859375,-5.9765625,-6.0546875,-6.41015625,-6.16015625,-6.35546875,-6.20703125,-6.21875,-6.46484375,-5.9375,-5.96484375,-6.20703125,-6.09765625,-6.1015625,-5.9375,-5.7890625,-5.8828125,-6.0546875,-6.34375,-6.19921875,-6.39453125,-6.34375,-6.28125,-6.06640625,-5.8671875,-6.06640625,-6.08984375,-6.08984375,-5.78515625,-5.78125,-5.828125,-5.73828125,-5.59765625,-5.7109375,-5.67578125,-5.98828125,-5.51171875,-5.48828125,-5.8359375,-5.5546875,-6.125,-5.859375,-5.94140625,-5.78125,-5.8671875,-5.7265625,-5.484375,-5.54296875,-5.82421875,-6.015625,-5.74609375,-5.66015625,-5.97265625,-6.04296875,-5.78515625,-6.08203125,-5.84765625,-6.05859375,-6.21484375,-5.9921875,-5.8515625][:max_len]

plt.plot(x, global_range_train_min, 'r', label="train-min")
plt.plot(x, global_range_test_min, 'b', label="test-min",linestyle="dashed")
plt.plot(x, global_range_test_max, 'g', label="test-max", linestyle="dashed")
plt.plot(x, global_range_train_max, 'y', label="train-max")

plt.legend(prop={'size': font_size})
plt.ylabel("Global range")
plt.xlabel("Iteration")

plt.tight_layout()
plt.savefig("maximal_global_ranges.png", dpi=1200)
plt.show()

==> figures/main_figure/aproxim.py <==
import matplotlib.pyplot as plt
from tqdm import tqdm

var("x")

def get_r7_poly():
    p1 = 7.30445164958251 * x^1 + -34.6825871108659 * x^3 +  59.8596518298826 * x^5 + -31.8755225906466 * x^7
    p2 = 2.40085652217597 * x^1 + -2.63125454261783 * x^3 + 1.54912674773593 * x^5 + -0.331172956504304 * x^7
    p = p2(x=p1(x=x))
    r = 0.5 * (x + x * p(x=x))
    return r

def get_r10_poly():
    p1 = 10.8541842577442*x^1 -62.2833925211098*x^3 + 114.369227820443*x^5 -62.8023496973074*x^7
    p2 = 4.13976170985111*x^1 -5.84997640211679*x^3 + 2.94376255659280*x^5 -0.454530437460152*x^7
    p3 = 3.29956739043733*x^1 -7.84227260291355*x^3 + 12.8907764115564*x^5 -12.4917112584486*x^7 + 6.94167991428074*x^9 -2.04298067399942*x^11 + 0.246407138926031*x^13
    p = p3(x=p2(x=p1(x=x)))
    r = 0.5 * (x + x * p(x=x))
    return r

def get_r14_poly():
    p1 = 24.9052143193754*x^1 -682.383057582430*x^3 +6809.42845390599*x^5 -31250.7100017105*x^7 +74765.9388363757*x^9 -96504.6838475839*x^11 +63697.7923778246*x^13 -16860.2621347190*x^15
    p2 = 16.8285511926011*x^1 -339.811750495659*x^3 +2790.69998793847*x^5 -11351.4151573790*x^7 +26623.0010283745*x^9 -39384.0328661975*x^11 +38788.4230348060*x^13 -26239.5303844988*x^15 +12365.6207016532*x^17 -4053.36460089999*x^19 +906.042880951087*x^21 -131.687649208288*x^23 +11.2176079033623*x^25 +-0.424938020467471*x^27
    p3 = 5.31755497689391*x^1 +-35.4371531531577*x^3 +184.122441329140*x^5 +-655.386830146253*x^7 +1638.78335428060*x^9 +-2953.86237048226*x^11 +3908.06423362418*x^13 +-3834.96739165131*x^15 +2799.60654766517*x^17 +-1512.86231886692*x^19 +596.160139340009*x^21 +-166.321739302958*x^23 +31.0988369739884*x^25 +-3.49349374506190*x^27 +0.178142156956495*x^29
    p = p3(x=p2(x=p1(x=x)))
    r = 0.5 * (x + x * p(x=x))
    return r

def get_y_values(r, x_values):
    d1 = abs(r(x=x) - x)
    d2 = abs(r(x=x))

    y_values = list()
    for B in tqdm(x_values):
        db1 = B*d1(x=x/B)
        db2 = B*d2(x=x/B)
        max_val = max( db1.find_local_maximum(0, B)[0], db2.find_local_maximum(-1*B, 0)[0])
        y_values.append(max_val)
    return y_values

x_values = [0.1, 0.2, 0.5, 0.8, 1,2,3,4,5,6,7,8,9,10,20,30,40,50,100,200,400, 500, 700, 800, 1000, 2000, 4000, 6000, 8000, 10000, 15000, 20000]

r = get_r7_poly()
y7_values = get_y_values(r(x=x), x_values)

r = get_r10_poly()
y10_values = get_y_values(r(x=x), x_values)

r = get_r14_poly()
y14_values = get_y_values(r(x=x), x_values)

plt.rcParams.update({'font.size': 25})

fig, ax = plt.subplots(figsize=(11,5))
ax.set_yscale('log', base=10)
ax.set_xlabel('B')
ax.set_ylabel('max_B(|p(x)-ReLU(x)|)')

plt.plot(x_values, y7_values, label="deg(p)=49, alpha=7", linewidth=4)
plt.plot(x_values, y10_values, label="deg(p)=637, alpha=10", linewidth=4)
plt.plot(x_values, y14_values, label="deg(p)=11,745, alpha=14", linewidth=4)
plt.legend(loc="lower right")
plt.savefig("nir_errors_vs_ranges.png")

==> figures/main_figure/ranges_graph.py <==
#
#
# import matplotlib.pyplot as plt
import re
lst = []
# Open the text file for reading
with open('rows.txt', 'r') as file:
    # Read each line in the file
    for line in file:
        # Extract the pattern [x, y, z] from each line using regular expressions
        match = re.search(r'\[(.*?)\]', line)
        if match:
            # Convert the matched pattern to a list of integers
            numbers = [float(num) if '.' in num else int(num) for num in match.group(1).split(',')]
            lst.append(numbers)
# #import re
#re('text', usetex=True)
# Print the resulting list
# print(lst)
import matplotlib.pyplot as plt
th  = 20
th1  = 100
init_ep = 9
acc = [94.30000305175781,95.3375015258789,96.25,96.36250305175781,95.88749694824219,96.8125,96.7874984741211,96.9375,97,96.76249694824219,95.6500015258789,95.30000305175781,95.9625015258789,96.2249984741211,95.7125015258789,96.2750015258789,95.8125,96.25,95.76249694824219,95.5875015258789,95.9749984741211,95.67500305175781,96.17500305175781,95.73750305175781,96.01249694824219,96.4000015258789,95.625,96.19999694824219,96.4000015258789,96.23750305175781,96.38749694824219,96.13749694824219,96.2249984741211,96.2249984741211,95.92500305175781,96.1875,96.05000305175781,96.3375015258789,96.3125,96.2125015258789,95.8499984741211,95.94999694824219,95.94999694824219,95.75,95.44999694824219,95.67500305175781,95.5999984741211,95.875,95.5999984741211,95.3499984741211,95.2249984741211,96.13749694824219,95.67500305175781,95.42500305175781,96.0374984741211,95.4375,95.4000015258789,95.7249984741211,95.57499694824219,95.5250015258789,95.3499984741211,95.875,95.4625015258789,96.11250305175781,95.9124984741211,95.76249694824219,95.69999694824219,95.73750305175781,95.5,95.17500305175781,95.9749984741211,95.26249694824219,95.6875,95.0250015258789,95.69999694824219,95.625,95.76249694824219,95.55000305175781,95.80000305175781,95.5999984741211,96.0875015258789,95.4625015258789,95.0374984741211,95.0999984741211,95.5625,95.61250305175781,95.86250305175781,94.9000015258789,95.1624984741211,95.86250305175781,95.5999984741211,95.5374984741211,95.32499694824219,95.5,93.9625015258789,94.82499694824219,94.8499984741211,95.13749694824219,95.375,94.88749694824219,95.30000305175781,94.1500015258789,95.7249984741211,95.3125,95.0999984741211,95.6624984741211,94.80000305175781,95.3125,94.2125015258789,95.9124984741211]

#plt.title("Input Range for each Layer During Optimization")
# plt.ylabel('Maximal\Minial Range(blue) \ Test Accuracy(red) ')
# plt.ylabel(r'${\color{blue}{\text{Maximal\Minial Range}}}$ ${\color{red}{\text{(Test Accuracy)}}}$')
plt.ylabel('Maximal/Minimal Range', color='blue')
plt.text(0.97, 0.5, 'Test Accuracy', color='red', ha='center', va='center', rotation='vertical',
         transform=plt.gca().transAxes)
plt.xlabel('Epoch')

x = list(range(init_ep,100,1))
for i,ls in enumerate(lst):
    if ls[init_ep] > th1 or ls[init_ep] < (-1 * th1): continue
    if ls[init_ep] > th or ls[init_ep]<(-1*th):
        if i==0:
            plt.plot(x, ls[init_ep:init_ep+len(x)],color='b',linewidth=0.3, label="Maximal\Minimal range of different layers during optimization")
        else:
            plt.plot(x, ls[init_ep:init_ep + len(x)],color='b', linewidth=0.3)
plt.plot(x, acc[init_ep:init_ep+len(x)] ,color='r',linewidth=1.0, marker="*", label="Accuracy")
plt.legend()
plt.savefig("range_graph-1200-nips.png", dpi=1200)
plt.show()

